Probability Density Estimation Based Imitation Learning

Imitation Learning (IL) is an effective learning paradigm exploiting the interactions between agents and environments. It does not require explicit reward signals and instead tries to recover desired policies using expert demonstrations. In general, IL methods can be categorized into Behavioral Cloning (BC) and Inverse Reinforcement Learning (IRL). In this work, a novel reward function based on probability density estimation is proposed for IRL, which can significantly reduce the complexity of existing IRL methods. Furthermore, we prove that the theoretically optimal policy derived from our reward function is identical to the expert policy as long as it is deterministic. Consequently, an IRL problem can be gracefully transformed into a probability density estimation problem. Based on the proposed reward function, we present a "watch-try-learn" style framework named Probability Density Estimation based Imitation Learning (PDEIL), which can work in both discrete and continuous action spaces. Finally, comprehensive experiments in the Gym environment show that PDEIL is much more efficient than existing algorithms in recovering rewards close to the ground truth.

==> R_plot.R <==
setwd('./')

norm_1 = function(x) {
    return(dnorm(x, mean=1, sd=0.1))
}

norm_2 = function(x) {
    return(dnorm(x, mean=1.1, sd=0.1))
}

norm_3 = function(x) {
    return(dnorm(x, mean = 1.05, sd=0.1))
}

# 导入ggplot 包
library(ggplot2)
library(latex2exp)

x = seq(0.8, 1.3, 0.001)

y_1 = norm_1(x)

y_2 = norm_2(x)

y_3 = (y_1 + y_2) / 2

y_den = y_2 / y_1

y_4 = y_2 * 2 / (y_2 + y_1)

dat = data.frame(x, y_1, y_2, y_3, y_den, y_4, row.names = NULL, check.rows = FALSE, check.names = TRUE, stringsAsFactors = default.stringsAsFactors())

cols = c('red', 'blue', 'green', 'yellow', 'black')
lab = list('l1', 'l2', 'l3', 'l4', 'l5')

env = ggplot(dat, aes(x=x))

l1 = geom_line(aes(y=y_1, color='l1', linetype='l1'))
l2 = geom_line(aes(y=y_2, color='l2', linetype='12'))
l3 = geom_line(aes(y=y_3, color='l3', linetype='l3'))
l4 = geom_line(aes(y=y_den, color='l4', linetype='l4'))
l5 = geom_line(aes(y=y_4, color='l5', linetype='l5'))
# 还需要添加图例
j1 = env + l1 + l2 + l3 + l4 + l5 + xlab('state') + ylab('probability density') + scale_colour_manual(name='Probability Denstity', values=cols, labels = lab) + 
scale_linetype_manual(name='Probability Denstity', values=c('solid', 'solid', 'dashed', 'solid', 'dashed'), labels=lab)  + theme_bw()

ggsave('adjust.jpg',j1, width = 8, height = 5)
ggsave('adjust.svg',j1, width = 8, height = 4.5)


pi_e_f = norm_3(x)
rho_1 = 1
rho_2 = 0.1
rho_3 = 0.05 

r_1 = pi_e_f * (rho_1 / rho_2)
r_2 = pi_e_f * (rho_1 / (rho_3))

r_3 = pi_e_f * (2 * rho_1 / (rho_1 + rho_2))

r_4 = pi_e_f * (2 * rho_1 /(rho_1 + rho_3))

dat2 = data.frame(pi_e_f, r_1, r_2, r_3, r_4, row.names = NULL, check.rows = FALSE, check.names = TRUE, stringsAsFactors = default.stringsAsFactors())

env2 = ggplot(dat2, aes(x=x))

c0 = geom_line(aes(y = pi_e_f, color='a0', linetype='l0'))
c1 = geom_line(aes(y = r_1, color='a1', linetype='l1'))
c2 = geom_line(aes(y = r_2, color='a1', linetype='l2'))
c3 = geom_line(aes(y = r_3, color='a2', linetype='l1'))
c4 = geom_line(aes(y = r_4, color='a2', linetype='l2'))

k1 = TeX('$r = \\frac{\\rho_{s, a}^{\\pi_e}(s,a)}{\\rho_{s}^{\\pi}(s)}$')
k2 = TeX('$r = \\frac{\\rho_{s, a}^{\\pi_e}(s,a)}{\\rho_{s}^{\\pi}(s) + \\rho_{s}^{\\pi_e}(s)}$')
col_2 = c('blue', 'green', 'red')
lab_2 = list('a1', 'a2',  'a3')

lt_2 = c('dotted', 'solid', 'dashed')
k3 = TeX('$\\rho_{s}^{\\pi}(s)=0.1, \\rho_{s}^{\\pi_e}(s)=1$')
k4 = TeX('$\\rho_{s}^{\\pi}(s)=0.05, \\rho_{s}^{\\pi_e}(s)=1$')
lab_3 = list('b1', 'b2', 'b3')

j2 = env2  + c0 + c1 + c2 + c3 + c4 + xlab('action') + ylab('probability density/reward') + scale_colour_manual(name='Methodes', values=col_2, labels=lab_2)  + 
scale_linetype_manual(name='States                  ', values=lt_2, labels=lab_3) +  theme(legend.text=element_text(size=8)) +theme_bw()

ggsave('haha.jpg', j2, width = 8, height = 5)
ggsave('haha.svg', j2, width = 8, height = 4.5)

==> plot2.R <==
library(ggplot2)
library(stringr)

plot_d = function(path) {
    dat = read.csv(path)
    env_name = str_sub(path, 0, -5)
    env = ggplot(data = dat, aes(x = learn_steps))
    line_1 = geom_line(aes(y = line_1, color = '1 episode'))
    line_2 = geom_line(aes(y = line_2, color = '2 episodes'))
    line_3 = geom_line(aes(y = line_3, color = '5 episodes'))
    line_4 = geom_line(aes(y = line_expert, color = 'expert'))
    x_lab = xlab('learn steps')
    y_lab = ylab('average reward')
    ti = ggtitle(str_c('PDEIL Agent Performance in ', env_name))
    pic = env + line_1 + line_2 + line_3 + line_4 + ti + x_lab + y_lab + theme_bw() +  theme(legend.title=element_blank())  + theme(plot.title = element_text(hjust = 0.5)) + ylim(c(-1800, 0))
    ggsave(str_c(env_name, '.svg'), pic, width=8, height=4.5)
    ggsave(str_c(env_name, '.jpg'), pic, width=8, height=4.5) 
}


plot_2_d = function(path, c) {
    dat = read.csv(path)
    env_name = str_sub(path, 0, -5)
    print(env_name)
    env = ggplot(data = dat, aes(x = x, y = y))
    points = geom_point(color=c)
    pic = env + points + xlab('ground truth reward from the original environment') + ylab('recovered reward') + theme_bw() 
    ggsave(str_c(env_name, '.svg'), pic, width = 8, height = 4.5)  
    ggsave(str_c(env_name, '.jpg'), pic, width = 8, height = 4.5)
}

path = 'CartPole.csv'
plot_d(path)

path2 = 'Pendulum.csv'
plot_d(path2)

path3 = 'epoch13.csv'

plot_2_d(path3, 'red')

path4 = 'epoch14.csv'

plot_2_d(path4, 'orange')

path5 = 'epoch15.csv'

plot_2_d(path5, 'blue')

path6 = 'epoch16.csv'

plot_2_d(path6, 'green')

plot_3_d = function(path) {
    dat = read.csv(path)
    env_name = str_sub(path, 0, -5)
    t_env = str_sub(env_name, 0, -11)
    print(env_name)
    print(t_env)
    env = ggplot(data = dat, aes(x = learn_steps))
    line_1 = geom_line(aes(y=reward_0, color='line0'))
    line_2 = geom_line(aes(y=reward_2, color='line2'))
    line_3 = geom_line(aes(y=reward_5, color='line5'))
    line_4 = geom_line(aes(y=reward_8, color='line8'))
    line_5 = geom_line(aes(y=reward_1, color='line999'))
    ti = ggtitle(str_c('PDEIL Agent Performance in ', t_env))
    pic = env + line_1 + line_2 + line_3 + line_4 + line_5 + ti + 
            xlab('learn steps') + ylab('average reward') + theme_bw() + 
            theme(legend.title=element_blank())  + theme(plot.title = element_text(hjust = 0.5)) + ylim(c(-1800, 0))
    ggsave(str_c(env_name, '.svg'), pic, width = 8, height = 4.5)
    ggsave(str_c(env_name, '.jpg'), pic, width = 8, height = 4.5) 
}

path_c = 'CartPole_multalpha.csv'
path_p = 'Pendulum_multalpha.csv'

plot_3_d(path_c)
plot_3_d(path_p)


y_1 = rep(0.5, times = 2001)
x_1 = seq(0, 2, 0.001)
y_2 = rep(1, times = 1001)
x_2 = seq(0.5, 1.5, 0.001)
y_3 = rep(2, times = 501)
x_3 = seq(0.75, 1.25, 0.001)

plot_4_d = function(x1, x2, x3, y1, y2, y3, path) {
    env = ggplot()
    l_1 = geom_line(aes(x = x1, y = y1, color = 'line1'))
    l_2 = geom_line(aes(x = x2, y = y2, color = 'line2'))
    l_3 = geom_line(aes(x = x3, y = y3, color = 'line3'))
    x_lab = xlab('action')
    y_lab = ylab('probality density')
    pic = env + l_1 + l_2 + l_3 + x_lab + y_lab + theme_bw() + theme(legend.title=element_blank()) + xlim(c(0, 2)) + ylim(c(0,2.5)) 
    ggsave(path, pic, width = 8, height = 4.5)
}




plot_4_d(x_1, x_2, x_3, y_1, y_2, y_3, 'save1.svg')


gen1 = function(x) {
    return(x * (x <= 1) + (2 - x) * (x > 1))
}

gen2 = function(x) {
    return(4 * (x - 0.5) * (x <= 1) + 4 * (1.5 - x) * (x > 1))
}


plot_4_d(x_1, x_1, x_2, y_1, gen1(x_1), gen2(x_2), 'save2.svg')

==> plot_compare.R <==
library(ggplot2)
library(stringr)

plot_c = function(path, expert, bc) {
    dat = read.csv(path)
    env = ggplot(data = dat, aes(x = learn_steps))
    l1 = geom_line(aes(y=pdeil, color='PDEIL'))
    l2 = geom_line(aes(y=gail, color='GAIL'))
    l3 = geom_line(aes(y=expert, color='expert'), alpha=0.5)
    l4 = geom_line(aes(y=bc, color='BC'), alpha=0.5)
    pic = env + l1 + l2 + l4 + l3 + xlab('learn steps') + ylab('average reward') + theme_bw() + theme(legend.title=element_blank()) + ylim(c(-1800, 0))
    sub_path = str_sub(path, 0, -4)
    print(sub_path)
    ggsave(str_c(sub_path, 'svg'), pic, width=8, height=4.5)
}

expert_c = 500

bc1 = 77.6
path1='gail_CartPole-v1_epoch_1.csv'
plot_c(path1, expert_c, bc1)

bc2 = 326.6
path1='gail_CartPole-v1_epoch_2.csv'
plot_c(path1, expert_c, bc2)

bc5 = 500
path1='gail_CartPole-v1_epoch_5.csv'
plot_c(path1, expert_c, bc5)

expert_b = -203.64
bc_e1 = -1324.02
bc_e2 = -1312.08
bc_e5 = -1384.28

path1='gail_Pendulum-v0_epoch_1.csv'
plot_c(path1, expert_b, bc_e1)

path1='gail_Pendulum-v0_epoch_2.csv'
plot_c(path1, expert_b, bc_e2)

path1='gail_Pendulum-v0_epoch_5.csv'
plot_c(path1, expert_b, bc_e5)


